(N)NLO+NLL' accurate predictions for plain and groomed 1-jettiness in neutral current DIS

The possibility to reanalyse data taken by the HERA experiments offers the chance to study modern QCD jet and event-shape observables in deep-inelastic scattering. To address this, we compute resummed and matched predictions for the 1-jettiness distribution in neutral current DIS with and without grooming the hadronic final state using the soft-drop technique. Our theoretical predictions also account for non-perturbative corrections from hadronisation through parton-to-hadron level transfer matrices extracted from dedicated Monte Carlo simulations with Sherpa. To estimate parameter uncertainties in particular for the beam-fragmentation modelling we derive a family of replica tunes to data from the HERA experiments. While NNLO QCD normalisation corrections to the NLO+NLL' prediction are numerically small, hadronisation corrections turn out to be quite sizeable. However, soft-drop grooming significantly reduces the impact of non-perturbative contributions. We supplement our study with hadron-level predictions from Sherpa based on the matching of NLO QCD matrix elements with the parton shower. Good agreement between the predictions from the two calculational methods is observed.

==> tuning_plots/H1_2000_S4129130/d20-x01-y01.py <==
#! /usr/bin/env python

# This Python script was auto-generated using YODA v1.9.8.
# Analysis object: /H1_2000_S4129130/d20-x01-y01
# Timestamp: 23-06-2023 (11:26:04)

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
mpl.use('Agg') # comment out for interactive use
import sys, os
import numpy as np

plotDir = os.path.split(os.path.realpath(__file__))[0]

#plot style
plt.style.use(os.path.join(plotDir, '../default.mplstyle'))
# plot metadata
figW, figH = plt.rcParams['figure.figsize']
ax_xLabel = r'$\eta$'
ax_yLabel = r'$1/N \, \mathrm{d}{E_\perp}/\mathrm{d}{\eta}$ / GeV'
ax_title  = r'Transverse energy flow for $\langle x \rangle = 0.026, \langle Q^2 \rangle = 283 \mathrm{~GeV}^2$'
ax_xScale = 'linear'
ax_yScale = 'linear'
xLims = (-0.5, 4.25)
yLims = (0, 3.3352000000000004)
# TeX-friendly labels for the legend
labels = [ "\\textsc{H1} Data", "\\textsc{Sherpa}" ]

# custom line styles
my_line_color =  "blue"
my_envelop_color = "lightblue"


# Create figure and axis objects
fig, (ax, ratio0_ax) = plt.subplots(2, 1, sharex=True,
                  figsize=(figW,figH), gridspec_kw={'height_ratios': (2, 1)})
ratio0_ax.yaxis.set_major_locator(mpl.ticker.MultipleLocator(0.1))
ratio0_ax.set_ylabel('MC/Data')
ratio0_ax.set_ylim(0.5, 1.4999)
colors = {0: '#EE3311', 1: '#3366FF', 2: '#109618', 3: '#FF9900', 4: '#990099'}
# the numerical data is stored in a separate file
dataf = dict()
prefix = os.path.split(__file__)[0]
if prefix:    prefix = prefix + '/'
exec(open(prefix+'d20-x01-y01__data.py').read(), dataf)


legend_handles = [] # keep track of handles for the legend

# reference data in main panel
ref_curve = ax.errorbar(dataf['xpoints'], dataf['ref_yvals'],
                        xerr=dataf['xerrs'], yerr=dataf['ref_errs'],
                        fmt='o', ecolor = 'black', color='black', zorder=2)
legend_handles += [ ref_curve ]

# style options for curves
# starts at zorder>=5 to draw curve on top of legend
styles = {
  'curve1': {
    'color' : my_line_color,
    'linestyle' : '-',
    'zorder' : 6,
  },
}
# curve from input yoda files in main panel
for label in dataf['yvals'].keys():
    tmp, = ax.plot(dataf['xedges'], dataf['yedges'][label],
                   color=styles[label]['color'],
                   linestyle=styles[label]['linestyle'],
                   drawstyle='steps-pre', solid_joinstyle='miter',
                   zorder=styles[label]['zorder'], label=label)
    legend_handles += [tmp]
    # ax.errorbar(dataf['xpoints'], dataf['yvals'][label], color=styles[label]['color'],
    #             xerr=dataf['xerrs'], yerr=[dataf['ydowns'][label], dataf['yups'][label]],
    #             linestyle='none', zorder=styles[label]['zorder'])

    for i,xpt in enumerate(dataf['xpoints']):
        xerr_down = dataf['xerrs'][0]
        xerr_up   = dataf['xerrs'][1]
        yv = dataf['yvals'][label]
        ye_down = dataf['ydowns'][label]
        ye_up = dataf['yups'][label]

        ax.fill_between([xpt-xerr_down[i],xpt+xerr_up[i]],
                        y1 = [yv[i] - ye_down[i], yv[i] - ye_down[i]],
                        y2 = [yv[i] + ye_up[i]  , yv[i] + ye_up[i]]  ,
                        color = my_envelop_color, alpha = 0.75,
                        )

    for varLabel in dataf['variation_yvals'].keys():
        if varLabel.startswith(label):
            tmp, = ax.plot(dataf['xedges'], dataf['variation_yvals'][varLabel],
                           color=styles[label]['color'],
                           linestyle=styles[label]['linestyle'],
                           drawstyle='steps-pre', solid_joinstyle='miter',
                           zorder=styles[label]['zorder'], alpha=0.5)


# plots on ratio panel
# reference data
ratio0_ax.errorbar(dataf['xpoints'], [1.] * len(dataf['xpoints']),
              xerr=dataf['xerrs'], yerr=dataf['ratio0_ref_errs'],
              fmt='o', ecolor = 'black', color='black')
# curve from input yoda files in ratio panel
for label,yvals in dataf['ratio0_yvals'].items():
    ratio0_ax.plot(dataf['xedges'], yvals,
                  color=styles[label]['color'],
                  linestyle=styles[label]['linestyle'],
                  drawstyle='steps-pre',
                  solid_joinstyle='miter')
    # ratio0_ax.vlines(dataf['xpoints'],
    #             dataf['ratio0_ydowns'][label], dataf['ratio0_yups'][label],
    #             color=styles[label]['color'], zorder=1)

    for i,xpt in enumerate(dataf['xpoints']):
        xerr_down = dataf['xerrs'][0]
        xerr_up   = dataf['xerrs'][1]
        yv = yvals
        ye_down = dataf['ratio0_ydowns'][label]
        ye_up   = dataf['ratio0_yups'][label]

        ratio0_ax.fill_between([xpt-xerr_down[i],xpt+xerr_up[i]],
                        y1 = [ye_down[i], ye_down[i]],
                        y2 = [ye_up[i]  , ye_up[i]]  ,
                        color = my_envelop_color, alpha = 0.75,
                        )


    # try drawing the error bands around the ratio lines
    try:
        ratio0_ax.fill_between(dataf['xedges'],
                              dataf['ratio_band_edges']['ratio0_'+label+'_band_dn'],
                              dataf['ratio_band_edges']['ratio0_'+label+'_band_up'],
                              color=styles[label]['color'],
                              alpha=0.2,step='pre',
                              zorder=styles[label]['zorder'],edgecolor=None)
    except:
        pass  # Band information not available for this curve

legend_pos = (0.1, 0.4)

# add extra legends etc
empty_patch = mpatches.Patch(color='none', label='Extra label')
legend_handles.append(empty_patch)
labels.append(r"$\langle x\rangle=0.026,\ \langle Q^2\rangle=283\,\mathrm{GeV}^2$")

ax.legend(legend_handles, labels, loc='upper left', bbox_to_anchor=legend_pos)

# set plot metadata as defined above
ratio0_ax.set_xlabel(ax_xLabel)
ax.set_ylabel(ax_yLabel, loc='top')
#ax.set_title(ax_title, loc='left')
ax.set_xscale(ax_xScale)
ax.set_yscale(ax_yScale)
ax.set_xlim(xLims)
ax.set_ylim(yLims)

# tick formatting
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
fig.align_ylabels((ax, ratio0_ax))
plt.savefig(os.path.join(plotDir, 'd20-x01-y01.pdf'), format='PDF')
plt.savefig(os.path.join(plotDir, 'd20-x01-y01.png'), format='PNG')

plt.close(fig)


==> tuning_plots/H1_2000_S4129130/d20-x01-y01__data.py <==

from numpy import nan

xpoints  = [-0.25, 0.25, 0.75, 1.25, 1.875, 2.75, 3.75]
xedges   = [-0.5, 0.0, 0.5, 1.0, 1.5, 2.25, 3.25, 4.25]
xmins    = [-0.5, 0.0, 0.5, 1.0, 1.5, 2.25, 3.25]
xmaxs    = [0.0, 0.5, 1.0, 1.5, 2.25, 3.25, 4.25]
xerrs = [
  [abs(xpoints[i] - xmins[i])   for i in range(len(xpoints))],
  [abs(xmaxs[i]   - xpoints[i]) for i in range(len(xpoints))]
]

ref_yvals = [1.821, 2.26, 2.681, 2.718, 3.032, 2.289, 0.744]
ref_errminus = [0.1880479, 0.1541558, 0.2309329, 0.2760815, 0.2767996, 0.3223864, 0.2139743]
ref_errplus = [0.1880479, 0.1541558, 0.2309329, 0.2760815, 0.2767996, 0.3223864, 0.2139743]
ref_errs = [ref_errminus, ref_errplus]

yvals = {
  'curve1' : [2.020566, 2.165744, 2.458412, 2.793198, 2.907981, 2.164358, 0.8114889],
}
yedges = {
  'curve1' : [2.020566, 2.020566, 2.165744, 2.458412, 2.793198, 2.907981, 2.164358, 0.8114889],
}
yups = {
  'curve1' : [0.08146188, 0.1366784, 0.1298942, 0.1364441, 0.07960086, 0.06805277, 0.01249408],
}
ydowns = {
  'curve1' : [0.1484995, 0.02646768, 0.1101757, 0.1040233, 0.08391943, 0.173396, 0.01464719],
}
variation_yvals = {
}


# lists for ratio plot
ratio0_ref_errminus = [0.10326628226249314, 0.06821053097345134, 0.08613685192092503, 0.1015752391464312, 0.09129274406332454, 0.14084159021406728, 0.2875998655913979]
ratio0_ref_errplus  = [0.10326628226249314, 0.06821053097345134, 0.08613685192092503, 0.1015752391464312, 0.09129274406332454, 0.14084159021406728, 0.2875998655913979]
ratio0_ref_errs     = [ratio0_ref_errminus, ratio0_ref_errplus]

ratio0_yvals = {
  'curve1' : [1.1095914332784185, 1.1095914332784185, 0.9582938053097346, 0.9169757553151809, 1.0276666666666667, 0.959096635883905, 0.9455474006116208, 1.090710887096774],
}
ratio0_yups = {
  'curve1' : [1.1543261285008237, 1.0187709734513277, 0.9654256620663931, 1.0778668506254598, 0.9853502176781002, 0.9752777501092179, 1.107504005376344],
}
ratio0_ydowns = {
  'curve1' : [1.0280431081823176, 0.9465824424778762, 0.8758807534502051, 0.9893946651949962, 0.9314187236147757, 0.8697955439056356, 1.0710238037634408],
}
ratio0_variation_vals = {
}

==> tuning_plots/H1_2006_I699835/d09-x01-y01.py <==
#! /usr/bin/env python

# This Python script was auto-generated using YODA v1.9.8.
# Analysis object: /H1_2006_I699835/d09-x01-y01
# Timestamp: 23-06-2023 (11:26:04)

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

mpl.use('Agg') # comment out for interactive use
import sys, os
import numpy as np

plotDir = os.path.split(os.path.realpath(__file__))[0]

#plot style
plt.style.use(os.path.join(plotDir, '../default.mplstyle'))
# plot metadata
figW, figH = plt.rcParams['figure.figsize']
ax_xLabel = r'$\tau^\prime$'
ax_yLabel = r'$1/\sigma$ d$\sigma/$d$\tau^\prime$'
ax_title  = r'$\tau$ distribution for $<Q> = 18$GeV'
ax_xScale = 'linear'
ax_yScale = 'log'
xLims = (0.0, 1.0)
yLims = (0.0009000000000000001, 1.1)
# TeX-friendly labels for the legend
labels = [ "\\textsc{H1} Data", "\\textsc{Sherpa}" ]

# custom line styles
my_line_color =  "blue"
my_envelop_color = "lightblue"


# Create figure and axis objects
fig, (ax, ratio0_ax) = plt.subplots(2, 1, sharex=True,
                  figsize=(figW,figH), gridspec_kw={'height_ratios': (2, 1)})
ratio0_ax.yaxis.set_major_locator(mpl.ticker.MultipleLocator(0.1))
ratio0_ax.set_ylabel('MC/Data')
ratio0_ax.set_ylim(0.5, 1.4999)
colors = {0: '#EE3311', 1: '#3366FF', 2: '#109618', 3: '#FF9900', 4: '#990099'}
# the numerical data is stored in a separate file
dataf = dict()
prefix = os.path.split(__file__)[0]
if prefix:    prefix = prefix + '/'
exec(open(prefix+'d09-x01-y01__data.py').read(), dataf)


legend_handles = [] # keep track of handles for the legend

# reference data in main panel
ref_curve = ax.errorbar(dataf['xpoints'], dataf['ref_yvals'],
                        xerr=dataf['xerrs'], yerr=dataf['ref_errs'],
                        fmt='o', ecolor = 'black', color='black', zorder=2)
legend_handles += [ ref_curve ]

# style options for curves
# starts at zorder>=5 to draw curve on top of legend
styles = {
  'curve1': {
    'color' : my_line_color,
    'linestyle' : '-',
    'zorder' : 6,
  },
}
# curve from input yoda files in main panel
for label in dataf['yvals'].keys():
    tmp, = ax.plot(dataf['xedges'], dataf['yedges'][label],
                   color=styles[label]['color'],
                   linestyle=styles[label]['linestyle'],
                   drawstyle='steps-pre', solid_joinstyle='miter',
                   zorder=styles[label]['zorder'], label=label)
    legend_handles += [tmp]
    # ax.errorbar(dataf['xpoints'], dataf['yvals'][label], color=styles[label]['color'],
    #             xerr=dataf['xerrs'], yerr=[dataf['ydowns'][label], dataf['yups'][label]],
    #             linestyle='none', zorder=styles[label]['zorder'])
    for i,xpt in enumerate(dataf['xpoints']):
        xerr_down = dataf['xerrs'][0]
        xerr_up   = dataf['xerrs'][1]
        yv = dataf['yvals'][label]
        ye_down = dataf['ydowns'][label]
        ye_up = dataf['yups'][label]

        ax.fill_between([xpt-xerr_down[i],xpt+xerr_up[i]],
                        y1 = [yv[i] - ye_down[i], yv[i] - ye_down[i]],
                        y2 = [yv[i] + ye_up[i]  , yv[i] + ye_up[i]]  ,
                        color = my_envelop_color, alpha = 0.75,
                        )

    for varLabel in dataf['variation_yvals'].keys():
        if varLabel.startswith(label):
            tmp, = ax.plot(dataf['xedges'], dataf['variation_yvals'][varLabel],
                           color=styles[label]['color'],
                           linestyle=styles[label]['linestyle'],
                           drawstyle='steps-pre', solid_joinstyle='miter',
                           zorder=styles[label]['zorder'], alpha=0.5)


# plots on ratio panel
# reference data
ratio0_ax.errorbar(dataf['xpoints'], [1.] * len(dataf['xpoints']),
              xerr=dataf['xerrs'], yerr=dataf['ratio0_ref_errs'],
              fmt='o', ecolor = 'black', color='black')
# curve from input yoda files in ratio panel
for label,yvals in dataf['ratio0_yvals'].items():
    ratio0_ax.plot(dataf['xedges'], yvals,
                  color=styles[label]['color'],
                  linestyle=styles[label]['linestyle'],
                  drawstyle='steps-pre',
                  solid_joinstyle='miter')
    # ratio0_ax.vlines(dataf['xpoints'],
    #             dataf['ratio0_ydowns'][label], dataf['ratio0_yups'][label],
    #             color=styles[label]['color'], zorder=1)

    for i,xpt in enumerate(dataf['xpoints']):
        xerr_down = dataf['xerrs'][0]
        xerr_up   = dataf['xerrs'][1]
        yv = yvals
        ye_down = dataf['ratio0_ydowns'][label]
        ye_up   = dataf['ratio0_yups'][label]

        ratio0_ax.fill_between([xpt-xerr_down[i],xpt+xerr_up[i]],
                        y1 = [ye_down[i], ye_down[i]],
                        y2 = [ye_up[i]  , ye_up[i]]  ,
                        color = my_envelop_color, alpha = 0.75,
                        )

    # try drawing the error bands around the ratio lines
    try:
        ratio0_ax.fill_between(dataf['xedges'],
                              dataf['ratio_band_edges']['ratio0_'+label+'_band_dn'],
                              dataf['ratio_band_edges']['ratio0_'+label+'_band_up'],
                              color=styles[label]['color'],
                              alpha=0.2,step='pre',
                              zorder=styles[label]['zorder'],edgecolor=None)
    except:
        pass  # Band information not available for this curve

legend_pos = (0.5, 0.97)

# add extra legends etc
empty_patch = mpatches.Patch(color='none', label='Extra label')
legend_handles.append(empty_patch)
labels.append(r"$\langle Q\rangle=18\,\mathrm{GeV}$")


ax.legend(legend_handles, labels, loc='upper left', bbox_to_anchor=legend_pos)

# set plot metadata as defined above
ratio0_ax.set_xlabel(ax_xLabel)
ax.set_ylabel(ax_yLabel, loc='top')
#ax.set_title(ax_title, loc='left')
ax.set_xscale(ax_xScale)
ax.set_yscale(ax_yScale)
ax.set_xlim(xLims)
ax.set_ylim(yLims)

# tick formatting
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
ax.yaxis.set_major_locator(mpl.ticker.LogLocator(base=10.0, numticks=np.inf))
ax.yaxis.set_minor_locator(mpl.ticker.LogLocator(
                           base=10.0, subs=np.arange(0.1, 1, 0.1), numticks=np.inf))
fig.align_ylabels((ax, ratio0_ax))
plt.savefig(os.path.join(plotDir, 'd09-x01-y01.pdf'), format='PDF')
plt.savefig(os.path.join(plotDir, 'd09-x01-y01.png'), format='PNG')

plt.close(fig)


==> tuning_plots/H1_2006_I699835/d09-x01-y01__data.py <==

from numpy import nan

xpoints  = [0.05, 0.15, 0.25, 0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95]
xedges   = [0.0, 0.09999999999999999, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.7999999999999999, 0.8999999999999999, 1.0]
xmins    = [0.0, 0.09999999999999999, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.7999999999999999, 0.8999999999999999]
xmaxs    = [0.1, 0.2, 0.3, 0.39999999999999997, 0.5, 0.6000000000000001, 0.7000000000000001, 0.8, 0.9, 1.0]
xerrs = [
  [abs(xpoints[i] - xmins[i])   for i in range(len(xpoints))],
  [abs(xmaxs[i]   - xpoints[i]) for i in range(len(xpoints))]
]

ref_yvals = [0.1897, 0.2801, 0.1673, 0.1058, 0.0759, 0.0613, 0.0458, 0.0371, 0.028, 0.0091]
ref_errminus = [0.0275, 0.0132, 0.0052, 0.0073, 0.0055, 0.0031, 0.0039, 0.0052, 0.0144, 0.0143]
ref_errplus = [0.0275, 0.0132, 0.0052, 0.0073, 0.0055, 0.0031, 0.0039, 0.0052, 0.0144, 0.0143]
ref_errs = [ref_errminus, ref_errplus]

yvals = {
  'curve1' : [0.2046304, 0.3008912, 0.1631731, 0.09537493, 0.06952582, 0.0472019, 0.04031435, 0.0283322, 0.01762983, 0.00518336],
}
yedges = {
  'curve1' : [0.2046304, 0.2046304, 0.3008912, 0.1631731, 0.09537493, 0.06952582, 0.0472019, 0.04031435, 0.0283322, 0.01762983, 0.00518336],
}
yups = {
  'curve1' : [0.0102392, 0.007325881, 0.005015851, 0.01002701, 0.003128783, 0.00951938, 0.002344131, 0.003619633, 0.002561124, 0.0009827506],
}
ydowns = {
  'curve1' : [0.0008607243, 0.01469712, 0.00840532, 0.004430362, 0.002915863, 0.002549802, 0.007460518, 0.002159311, 0.001918767, 0.0007893795],
}
variation_yvals = {
}


# lists for ratio plot
ratio0_ref_errminus = [0.14496573537163943, 0.04712602641913602, 0.031081888822474594, 0.06899810964083175, 0.07246376811594203, 0.05057096247960848, 0.08515283842794759, 0.14016172506738545, 0.5142857142857142, 1.5714285714285714]
ratio0_ref_errplus  = [0.14496573537163943, 0.04712602641913602, 0.031081888822474594, 0.06899810964083175, 0.07246376811594203, 0.05057096247960848, 0.08515283842794759, 0.14016172506738545, 0.5142857142857142, 1.5714285714285714]
ratio0_ref_errs     = [ratio0_ref_errminus, ratio0_ref_errplus]

ratio0_yvals = {
  'curve1' : [1.078705324196099, 1.078705324196099, 1.0742277757943592, 0.9753323371189478, 0.9014643667296786, 0.9160187088274045, 0.7700146818923328, 0.8802259825327511, 0.7636711590296495, 0.6296367857142857, 0.5695999999999999],
}
ratio0_yups = {
  'curve1' : [1.1326810753821823, 1.100382295608711, 1.0053135146443513, 0.9962376181474479, 0.9572411462450593, 0.9253063621533442, 0.9314078820960698, 0.8612353908355794, 0.7211055, 0.6775945714285714],
}
ratio0_ydowns = {
  'curve1' : [1.0741680321560356, 1.0217568011424492, 0.8859998804542736, 0.8595894896030246, 0.7318470355731225, 0.7284192169657423, 0.717332576419214, 0.7054687061994608, 0.5611093928571428, 0.482855],
}
ratio0_variation_vals = {
}


==> tuning_plots/ZEUS_1995_I392386/d12-x01-y01.py <==
#! /usr/bin/env python

# This Python script was auto-generated using YODA v1.9.8.
# Analysis object: /ZEUS_1995_I392386/d12-x01-y01
# Timestamp: 23-06-2023 (11:26:05)

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

mpl.use('Agg') # comment out for interactive use
import sys, os
import numpy as np

plotDir = os.path.split(os.path.realpath(__file__))[0]

#plot style
plt.style.use(os.path.join(plotDir, '../default.mplstyle'))
# plot metadata
figW, figH = plt.rcParams['figure.figsize']
ax_xLabel = r'$n_\mathrm{ch}$'
ax_yLabel = r'$1/N \mathrm{d}N/\mathrm{d}n_\mathrm{ch}$'
ax_title  = r'Charged Multiplicity Distributions '
ax_xScale = 'linear'
ax_yScale = 'log'
xLims = (-0.5, 10.5)
yLims = (0.0001, 1)
# TeX-friendly labels for the legend
labels = [ "\\textsc{Zeus} Data", "\\textsc{Sherpa}" ]

# custom line styles
my_line_color =  "blue"
my_envelop_color = "lightblue"


# Create figure and axis objects
fig, (ax, ratio0_ax) = plt.subplots(2, 1, sharex=True,
                  figsize=(figW,figH), gridspec_kw={'height_ratios': (2, 1)})
ratio0_ax.yaxis.set_major_locator(mpl.ticker.MultipleLocator(0.1))
ratio0_ax.set_ylabel('MC/Data')
ratio0_ax.set_ylim(0.5, 1.4999)
colors = {0: '#EE3311', 1: '#3366FF', 2: '#109618', 3: '#FF9900', 4: '#990099'}
# the numerical data is stored in a separate file
dataf = dict()
prefix = os.path.split(__file__)[0]
if prefix:    prefix = prefix + '/'
exec(open(prefix+'d12-x01-y01__data.py').read(), dataf)


legend_handles = [] # keep track of handles for the legend

# reference data in main panel
ref_curve = ax.errorbar(dataf['xpoints'], dataf['ref_yvals'],
                        xerr=dataf['xerrs'], yerr=dataf['ref_errs'],
                        fmt='o', ecolor = 'black', color='black', zorder=2)
legend_handles += [ ref_curve ]

# style options for curves
# starts at zorder>=5 to draw curve on top of legend
# style options for curves
# starts at zorder>=5 to draw curve on top of legend
styles = {
  'curve1': {
    'color' : my_line_color,
    'linestyle' : '-',
    'zorder' : 6,
  },
}

# curve from input yoda files in main panel
for label in dataf['yvals'].keys():
    tmp, = ax.plot(dataf['xedges'], dataf['yedges'][label],
                   color=styles[label]['color'],
                   linestyle=styles[label]['linestyle'],
                   drawstyle='steps-pre', solid_joinstyle='miter',
                   zorder=styles[label]['zorder'], label=label)
    legend_handles += [tmp]
    # ax.errorbar(dataf['xpoints'], dataf['yvals'][label], color=styles[label]['color'],
    #             xerr=dataf['xerrs'], yerr=[dataf['ydowns'][label], dataf['yups'][label]],
    #             linestyle='none', zorder=styles[label]['zorder'])
    for i,xpt in enumerate(dataf['xpoints']):
        xerr_down = dataf['xerrs'][0]
        xerr_up   = dataf['xerrs'][1]
        yv = dataf['yvals'][label]
        ye_down = dataf['ydowns'][label]
        ye_up = dataf['yups'][label]

        ax.fill_between([xpt-xerr_down[i],xpt+xerr_up[i]],
                        y1 = [yv[i] - ye_down[i], yv[i] - ye_down[i]],
                        y2 = [yv[i] + ye_up[i]  , yv[i] + ye_up[i]]  ,
                        color = my_envelop_color, alpha = 0.75,
                        )

    for varLabel in dataf['variation_yvals'].keys():
        if varLabel.startswith(label):
            tmp, = ax.plot(dataf['xedges'], dataf['variation_yvals'][varLabel],
                           color=styles[label]['color'],
                           linestyle=styles[label]['linestyle'],
                           drawstyle='steps-pre', solid_joinstyle='miter',
                           zorder=styles[label]['zorder'], alpha=0.5)


# plots on ratio panel
# reference data
ratio0_ax.errorbar(dataf['xpoints'], [1.] * len(dataf['xpoints']),
              xerr=dataf['xerrs'], yerr=dataf['ratio0_ref_errs'],
              fmt='o', ecolor = 'black', color='black')
# curve from input yoda files in ratio panel
for label,yvals in dataf['ratio0_yvals'].items():
    ratio0_ax.plot(dataf['xedges'], yvals,
                  color=styles[label]['color'],
                  linestyle=styles[label]['linestyle'],
                  drawstyle='steps-pre',
                  solid_joinstyle='miter')
    # ratio0_ax.vlines(dataf['xpoints'],
    #             dataf['ratio0_ydowns'][label], dataf['ratio0_yups'][label],
    #             color=styles[label]['color'], zorder=1)
    for i,xpt in enumerate(dataf['xpoints']):
        xerr_down = dataf['xerrs'][0]
        xerr_up   = dataf['xerrs'][1]
        yv = yvals
        ye_down = dataf['ratio0_ydowns'][label]
        ye_up   = dataf['ratio0_yups'][label]

        ratio0_ax.fill_between([xpt-xerr_down[i],xpt+xerr_up[i]],
                        y1 = [ye_down[i], ye_down[i]],
                        y2 = [ye_up[i]  , ye_up[i]]  ,
                        color = my_envelop_color, alpha = 0.75,
                        )

    # try drawing the error bands around the ratio lines
    try:
        ratio0_ax.fill_between(dataf['xedges'],
                              dataf['ratio_band_edges']['ratio0_'+label+'_band_dn'],
                              dataf['ratio_band_edges']['ratio0_'+label+'_band_up'],
                              color=styles[label]['color'],
                              alpha=0.2,step='pre',
                              zorder=styles[label]['zorder'],edgecolor=None)
    except:
        pass  # Band information not available for this curve

legend_pos = (0.1, 0.4)
# add extra legends etc
empty_patch = mpatches.Patch(color='none', label='Extra label')
legend_handles.append(empty_patch)
legend_handles.append(empty_patch)
labels.append(r"$1\cdot 10^{-2} < x < 5\cdot 10^{-2}$")
labels.append(r"$320\,\mathrm{GeV}^2 < Q^2 < 640\,\mathrm{GeV}^2$")

ax.legend(legend_handles, labels, loc='upper left', bbox_to_anchor=legend_pos)

# set plot metadata as defined above
ratio0_ax.set_xlabel(ax_xLabel)
ax.set_ylabel(ax_yLabel, loc='top')
#ax.set_title(ax_title, loc='left')
ax.set_xscale(ax_xScale)
ax.set_yscale(ax_yScale)
ax.set_xlim(xLims)
ax.set_ylim(yLims)

# tick formatting
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
ax.yaxis.set_major_locator(mpl.ticker.LogLocator(base=10.0, numticks=np.inf))
ax.yaxis.set_minor_locator(mpl.ticker.LogLocator(
                           base=10.0, subs=np.arange(0.1, 1, 0.1), numticks=np.inf))
fig.align_ylabels((ax, ratio0_ax))
plt.savefig(os.path.join(plotDir, 'd12-x01-y01.pdf'), format='PDF')
plt.savefig(os.path.join(plotDir, 'd12-x01-y01.png'), format='PNG')

plt.close(fig)


==> tuning_plots/ZEUS_1995_I392386/d12-x01-y01__data.py <==

from numpy import nan

xpoints  = [0.0, 1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0]
xedges   = [-0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5]
xmins    = [-0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5]
xmaxs    = [0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5]
xerrs = [
  [abs(xpoints[i] - xmins[i])   for i in range(len(xpoints))],
  [abs(xmaxs[i]   - xpoints[i]) for i in range(len(xpoints))]
]

ref_yvals = [0.014, 0.052, 0.09, 0.175, 0.211, 0.159, 0.119, 0.096, 0.052, 0.026, 0.006]
ref_errminus = [0.02154066, 0.04204759, 0.03482815, 0.06519202, 0.06826419, 0.0617171, 0.04441846, 0.1021812, 0.05124451, 0.01749286, 0.009786215]
ref_errplus = [0.02154066, 0.04204759, 0.03482815, 0.06519202, 0.06826419, 0.0617171, 0.04441846, 0.1021812, 0.05124451, 0.01749286, 0.009786215]
ref_errs = [ref_errminus, ref_errplus]

yvals = {
  'curve1' : [0.01464013, 0.03848348, 0.08089853, 0.1430645, 0.1674405, 0.1807156, 0.1442137, 0.1021748, 0.06586468, 0.0328628, 0.01702391],
}
yedges = {
  'curve1' : [0.01464013, 0.01464013, 0.03848348, 0.08089853, 0.1430645, 0.1674405, 0.1807156, 0.1442137, 0.1021748, 0.06586468, 0.0328628, 0.01702391],
}
yups = {
  'curve1' : [0.002649438, 0.003489301, 0.002448976, 0.004864559, 0.01766117, 0.009786089, 0.005079172, 0.005908552, 0.002657592, 0.00515244, 0.002952961],
}
ydowns = {
  'curve1' : [0.0005085537, 0.002351281, 0.007874523, 0.009425014, 0.002993197, 0.006847239, 0.02704306, 0.008886049, 0.008808751, 0.002383566, 0.00633024],
}
variation_yvals = {
}


# lists for ratio plot
ratio0_ref_errminus = [1.5386185714285714, 0.8086075, 0.3869794444444445, 0.37252582857142863, 0.32352696682464455, 0.3881578616352201, 0.37326436974789917, 1.0643875, 0.9854713461538462, 0.6728023076923076, 1.6310358333333332]
ratio0_ref_errplus  = [1.5386185714285714, 0.8086075, 0.3869794444444445, 0.37252582857142863, 0.32352696682464455, 0.3881578616352201, 0.37326436974789917, 1.0643875, 0.9854713461538462, 0.6728023076923076, 1.6310358333333332]
ratio0_ref_errs     = [ratio0_ref_errminus, ratio0_ref_errplus]

ratio0_yvals = {
  'curve1' : [1.0457235714285713, 1.0457235714285713, 0.7400669230769231, 0.8988725555555556, 0.8175114285714287, 0.7935568720379147, 1.1365761006289308, 1.2118798319327733, 1.0643208333333332, 1.2666284615384615, 1.2639538461538462, 2.837318333333333],
}
ratio0_yups = {
  'curve1' : [1.2349691428571428, 0.8071688653846154, 0.9260834, 0.8453089085714286, 0.8772590995260664, 1.1981238301886792, 1.254561949579832, 1.12586825, 1.317736, 1.4621246153846155, 3.3294785],
}
ratio0_ydowns = {
  'curve1' : [1.009398307142857, 0.6948499807692309, 0.8113778555555556, 0.7636542057142858, 0.7793711042654028, 1.0935117044025158, 0.9846272268907563, 0.9717578229166667, 1.0972294038461536, 1.1722782307692308, 1.7822783333333332],
}
ratio0_variation_vals = {
}
